Representing and Implementing Matrices Using Algebraic ZX-calculus

In linear algebra applications, elementary matrices hold a significant role. This paper presents a diagrammatic representation of all $2^m\times 2^n$-sized elementary matrices in algebraic ZX-calculus, showcasing their properties on inverses and transpose through diagrammatic rewriting. Additionally, the paper uses this representation to depict the Jozsa-style matchgate in algebraic ZX-calculus. To further enhance practical use, we have implemented this representation in \texttt{discopy}. Overall, this work sets the groundwork for more applications of ZX-calculus such as synthesising controlled matrices [arXiv:2212.04462] in quantum computing.

==> rn_phase.py <==
import os

for file in os.listdir('./TikZit'):
    if file.endswith('.tikz'):
        lines = []
        with open(f'./TikZit/{file}', 'r') as f:
            for line in f.readlines():
                if '$' in line:
                    line = line.replace('[style=rn]', '[style=rn_phase]')
                    line = line.replace('[style=gn]', '[style=gn_phase]')
                lines.append(line)
        with open(f'./TikZit/{file}', 'w') as f:
            for line in lines:
                f.write(line)

